Phenomenological aspects of supergravity theories in de Sitter vacua

We introduce an $N=1$ supergravity model based on the gauged shift symmetry of a single chiral multiplet, which can be identified with the string dilaton or a compactification modulus. The model allows for a tunably small and positive value of the cosmological constant. The gravitino mass parameter and the dilaton Vacuum Expectation Value are separately tunable. In a second part we analyze the quantum consistency of these models. Recent work on anomalies in supergravity theories with Fayet-Iliopoulos terms was extended, such that their results can be interpreted from a field-theoretic point of view. We show that for certain values of the parameters the anomaly cancellation conditions are inconsistent with a TeV gravitino mass. In the third part the above model is used as a hidden sector for supersymmetry breaking. In its minimal version, the model leads to tachyonic scalar soft masses. This problem can however be circumvented by the introduction of an extra Pol\'onyi-like hidden sector field, or by allowing for non-canonical kinetic terms for the Standard Model fields, while maintaining the desirable features of the model. The resulting low energy spectrum consists of very light neutralinos, charginos and gluinos, while the squarks remain heavy, with the exception of the stop squark which can be as light as 2 TeV. Finally, we discus possibility that the shift symmetry is identified with known global symmetries of the MSSM. The particular cases where this global symmetry is Baryon minus Lepton number ($B-L$), or $3B-L$, which contain the known R-parity or matter parity of the MSSM, are analyzed in great detail. It is shown that the phenomenology is similar to the above case where the MSSM fields are inert, with the exception of the stop squark, which can be as light as $1.5$ TeV.

==> chapters/makeemptychapter.sh <==
#!/bin/bash
# Create the skeleton for a chapter

if (( $# != 1 ));
then
	echo "Not enough parameters given. Usage: $@ <chaptername>"
	exit 1
fi


CHAPTERNAME=$1

if [ -d $CHAPTERNAME ];
then
	echo "Chapter with name '$CHAPTERNAME' already exists. Exiting..."
	exit 1
fi

echo "Creating directory $CHAPTERNAME/..."
mkdir -p $CHAPTERNAME

echo "Creating $CHAPTERNAME/$CHAPTERNAME.tex..."
f=$CHAPTERNAME/$CHAPTERNAME.tex
echo "\\chapter{This is $CHAPTERNAME}\\label{ch:$CHAPTERNAME}" > $f
echo "" >> $f
echo "\\ldots" >> $f
echo "" >> $f
echo "" >> $f
echo "" >> $f
echo "" >> $f
echo "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%" >> $f
echo "% Keep the following \cleardoublepage at the end of this file, " >> $f
echo "% otherwise \includeonly includes empty pages." >> $f
echo "\\cleardoublepage" >> $f
echo "" >> $f
echo "% vim: tw=70 nocindent expandtab foldmethod=marker foldmarker={{{}{,}{}}}" >> $f

echo "Trying to create chapter Makefile ..."
MAINDIR='..'
if [ -f $MAINDIR/Makefile ];
then
    (cd $MAINDIR; make chaptermakefiles)
	echo " +-> done."
else
    echo " +-> Cannot find main Makefile. You should manually run" +
            "'make chaptermakefiles'."
fi

echo ""
echo "Ok, all done."


==> distribute.sh <==
#!/bin/bash

git describe --tags --long > VERSION
git show -s --format="%H %ci" >> VERSION

echo VERSION Makefile Makefile.settings run.py README.txt *.cls *.bib chapters *.tex *.py *.sty image >MANIFEST2;
cat MANIFEST2
cat MANIFEST2 | tr ' ' '\n' | sed -e "s/^/adsphd.src\//g" > MANIFEST; 

ADSPHDDIR=$(pwd)
cd ..

if [ ! -h adsphd.src ]; then
	ln -s $ADSPHDDIR adsphd.src
fi;

echo "TARRING"
tar -czvf $ADSPHDDIR/adsphd.src.tgz $(cat $ADSPHDDIR/MANIFEST);
rm $ADSPHDDIR/MANIFEST;
rm adsphd.src;




==> extract_from_bibtex.py <==
#!/usr/bin/env python

# vim: expandtab tw=75

from optparse import OptionParser
import sys
import re

def process_ref_ids(ref_ids, bibfile):
    f = file(bibfile)
    try:
        for l in f:
            m = re.match('@.*{(.*),', l)
            while m is None or len(m.groups())==0:
                if re.match('@STRING.*', l) is not None:
                    print l,
                l = f.next()
                m = re.match('@.*{(.*),', l)
            ref_id = re.match('@.*{(.*),', l).group(1)

            #print 'Found ref_id:', ref_id
            if ref_id in ref_ids:
                print '\n', l,
                l = f.next()
                while l.strip() != '}':
                    print l,
                    l = f.next()
                print l,

    except StopIteration, e:
        pass

if __name__=='__main__':
    parser = OptionParser()
    parser.add_option('--bibfile', dest='bibfile', default='/home/yves/research/papers/allpapers.bib')
    parser.add_option('--stdin', dest='reflist_from_stdin',\
            default=False, action='store_true')

    cloptions, args = parser.parse_args(sys.argv[1:])

    assert cloptions.bibfile is not None

    if cloptions.reflist_from_stdin:
        args.append(sys.stdin)

    assert len(args)==1

    for infile in args:
        if type(infile) == type('eenstring'):
            infile = file(infile)
        ref_ids = [ i.strip() for i in infile if i.strip() != '' ]
        process_ref_ids(ref_ids, cloptions.bibfile)


==> run.py <==
#!/usr/bin/env python3
# encoding: utf-8
#
# Copyright (C), 2012-2014 by Wannes Meert, KU Leuven
#
# Very naive compilation script for the ADSPHD class.
#
# No file dependency checks are performed (use TeXnicCenter, Texmaker, latexmk,
# rubber, SCons, or make if you want such a feature).
#

import glob
import os
import re
import shlex
import sys
import argparse

from subprocess import *

## SETTINGS ##

mainfile         = 'thesis.tex'
chaptersdir      = 'chapters'

makebibliography = True
makeindex        = True
makeglossary     = True
makenomenclature = True

usebiblatex      = False
biblatexbackend  = 'biber' # alternative: bibtex

verbose          = False
dry              = False

apps = {}

### INITIALISATION ###

def initapplications():
	"""Initialize the application commands and arguments for the different
	   platforms."""
	global apps
	# Unix and linux are the default setup
	## *NIX ##
	apps['pdflatex']    = App('pdflatex',  '-interaction=nonstopmode -synctex=1 -shell-escape {basename}', verbose)
	apps['bibtex']      = App('bibtex',    '--min-crossref=100 {basename}', verbose)
	apps['biber']       = App('biber',     '{basename}', verbose)
	apps['glossary']    = App('makeindex', '{basename}.glo -s {basename}.ist -t {basename}.glg -o {basename}.gls', verbose)
	apps['nomenclature']= App('makeindex', '{basename}.nlo -s nomencl.ist -o {basename}.nls', verbose)
	apps['pdfviewer']   = App('acroread',  '{pdffile}', verbose)
	apps['remove']      = App('rm',        '-f {cleanfiles}', verbose)

	if sys.platform == 'darwin':
		## Mac OS X ##
		apps['pdfviewer']   = App('open',      '{pdffile}', verbose)

	elif sys.platform == 'win32' or sys.platform == 'cygwin':
		## Windows ##
		## TODO: does not yet work
		pass


## DERIVED SETTINGS ##

settings = {'basename':'', 'cleanfiles':'', 'pdffile':''}
settings['basename']   = os.path.splitext(mainfile)[0]
settings['cleanfiles'] = " ".join([settings['basename']+ext for ext in ['.toc','.aux','.log','.bbl','.blg','.log','.lof','.lot','.ilg','.out','.glo','.gls','.nlo','.nls','.brf','.ist','.glg','.synctexgz','.tgz','.idx','.ind','-blx.bib','.fdb_latexmk','.synctex.gz','.run.xml','.bcf']])
settings['pdffile']    = settings['basename']+'.pdf'
#print(settings)


## COMPILE ##

knowntargets = dict()

def target(targetname = None):
	def decorate(f):
		global knowntargets
		name = targetname if targetname else f.__name__
		knowntargets[name] = f
		return f
	return decorate


## TARGETS ##

@target()
def test():
    """Verify the settings in run.py"""
    allok = testSettings()
    if allok:
	    print("Your settings appear to be consistent.")

@target()
def compile():
	"""Build thesis.pdf"""
	testSettings()
	latex()


def latex():
	global apps
	rerun = False
	print('#### LATEX ####')
	apps['pdflatex'].run(settings, 'Latex failed')
	if makebibliography:
		rerun = True
		if usebiblatex and biblatexbackend == 'biber':
			print('#### BIBER ####')
			apps['biber'].run(settings, 'Biber failed')
		else:
			print('#### BIBTEX ####')
			apps['bibtex'].run(settings, 'Bibtex failed')
	if makeindex:
		rerun = True
		print('#### INDEX ####')
	if makeglossary:
		# List of abbreviations
		rerun = True
		print('#### GLOSSARY ####')
		apps['glossary'].run(settings, 'Creating glossary failed')
	if makenomenclature:
		# List of symbols
		rerun = True
		print('#### NOMENCLATURE ####')
		apps['nomenclature'].run(settings, 'Creating glossary failed')
	if rerun:
		print('#### LATEX ####')
		apps['pdflatex'].run(settings, 'Rerunning Latex failed')
		print('#### LATEX ####')
		apps['pdflatex'].run(settings, 'Rerunning Latex failed')


@target()
def clean():
	"""Remove the auxiliary files created by Latex."""
	global apps
	apps['remove'].run(settings, 'Removing auxiliary files failed')


@target()
def realclean():
	"""Remove all files created by Latex."""
	global apps
	clean()
	newsettings = dict(settings)
	newsettings['cleanfiles'] = 'thesis.pdf thesis.dvi thesis.ps'
	apps['remove'].run(newsettings, 'Removing pdf files failed.')

@target()
def cover():
    """Generate a cover.tex file and produce a standalone cover.pdf"""

    content = []
    doadd = False
    with open(mainfile,'r') as mf:
        for line in mf:
            if doadd:
                content.append(line)
            if "%%% COVER: Settings" in line:
                doadd = True
            elif "%%% COVER: End" in line:
                doadd = False

    with open('cover.tex','w') as cf:
         cf.write("""% Cover.tex
\\documentclass[cam,cover]{adsphd}

\\usepackage{printlen}
\\uselengthunit{mm}
""")
         cf.write("".join(content))
         cf.write("""
% Compute total page width
\\newlength{\\fullpagewidth}
\\setlength{\\fullpagewidth}{2\\adsphdpaperwidth}
\\addtolength{\\fullpagewidth}{2\\defaultlbleed}
\\addtolength{\\fullpagewidth}{2\\defaultrbleed}
\\addtolength{\\fullpagewidth}{\\adsphdspinewidth}

\\geometry{
	paperwidth=\\fullpagewidth,
	paperheight=\\adsphdpaperheight,
}

\\pagestyle{empty}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\\begin{document}

\\makefullcoverpage{\\adsphdspinewidth}{}

\\newlength{\\testje}
\\setlength{\\testje}{10mm}

\\mbox{}
\\newpage
\\subsection*{Used settings:}
\\begin{itemize}
	\\item Spine width: \\printlength{\\adsphdspinewidth}
	\\item Left bleed: \\printlength{\\lbleed}
	\\item Right bleed: \\printlength{\\rbleed}
	\\item Paper width: \\printlength{\\adsphdpaperwidth}
	\\item Paper height: \\printlength{\\adsphdpaperheight}
	\\item Text width: \\printlength{\\textwidth}
	\\item Text height: \\printlength{\\textheight}
\\end{itemize}

\\end{document}
""")

    print("Written cover to cover.tex")
    newsettings = dict(settings)
    newsettings['basename'] = 'cover'
    apps['pdflatex'].run(newsettings, 'Running Latex failed')


@target()
def newchapter():
	"""Create the necessary files for a new chapter."""
	chaptername = ""
	validchaptername = re.compile(r'^[a-zA-Z0-9_.]+$')
	while validchaptername.match(chaptername) == None:
		chaptername = input("New chapter file name (only a-z, A-Z, 0-9 or _): ")
	newdirpath = os.path.join(chaptersdir, chaptername)
	print("Creating new directory: "+newdirpath)
	if not os.path.exists(newdirpath):
		os.makedirs(newdirpath)
	newfilepath = os.path.join(newdirpath,chaptername+".tex")
	print("Creating new tex-file: "+newfilepath)
	newfile = open(newfilepath, 'w')
	print("\\chapter{This is "+chaptername+"}\\label{ch:"+chaptername+"}\n", file=newfile)
	print("\n\\ldots\n\n\n\n\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n\
% Keep the following \\cleardoublepage at the end of this file, \n\
% otherwise \\includeonly includes empty pages.\n\
\\cleardoublepage\n", file=newfile)
	newfile.close()

@target()
def view():
	"""Open the generated pdf file in a pdf viewer."""
	print("Opening "+settings['pdffile'])
	apps['pdfviewer'].run(settings, 'Opening pdf failed.')

@target()
def targets():
	"""Print overview of available targets."""
	print("Targets:")
	targetdocs = [(target,f.__doc__) for (target,f) in  knowntargets.items()]
	maxl = max((len(t) for (t,d) in targetdocs))
	targetdocs.sort()
	for (target,doc) in targetdocs:
		s = "- {:<"+str(maxl)+"}   {}"
		if doc == None:
			doc = ''
		print(s.format(target,doc))

## AUXILIARY ##

def testSettings():
	"""Verify whether run.py is using the expected settings based on
	   thesis.tex.
	"""
	allok = True
	allok = allok and testBiblatex()
	allok = allok and testNomenclature()
	allok = allok and testGlossary()
	return allok


def testBiblatex():
	"""Test whether the main tex file includes biblatex and if this is
	   consistent with the settings in run.py
	"""
	global usebiblatex
	allok = True
	isusingbiblatex = False
	pattern = re.compile(r'^\\documentclass.*biblatex*.*$')
	with open(mainfile, 'r') as f:
		for line in f:
			if pattern.search(line) != None:
				isusingbiblatex = True
				if not usebiblatex:
					print("Warning: It appears you are using biblatex while this setting in run.py is set to false.\n---> Continuing with biblatex set to true.\n")
					allok = False
					usebiblatex = True
					return allok
	if not isusingbiblatex and usebiblatex:
		print("WARNING: It appears you are not using biblatex while this setting in run.py is set to true.\n---> Continuing with biblatex set to false.\n")
		usebiblatex = False
		allok = False
	return allok


def testNomenclature():
	"""Check whether the nomenclature settings are consistent."""
	allok = True
	texfile = open(mainfile, 'r')
	pattern = re.compile(r'^\s*\\usepackage.*{nomencl}.*')
	found = False
	for line in texfile:
		if pattern.search(line) != None:
			found = True
	if not found and makenomenclature:
		print("\nWARNING: Trying to build the nomenclature but you have not include the nomencl Latex package.\n")
		allok = False
	if found and not makenomenclature:
		print("\nWARNING: You have included the nomencl Latex package but in the run.py script this step is not activated.\n")
		allok = False
	return allok


def testGlossary():
	"""Check whether the glossary settings are consistent."""
	allok = True
	texfile = open(mainfile, 'r')
	pattern = re.compile(r'^\s*\\usepackage.*{glossary.*')
	found = False
	for line in texfile:
		if pattern.search(line) != None:
			found = True
	if not found and makeglossary:
		print("\nWARNING: Trying to build the glossary but you have not include the glossary Latex package.\n")
		allok = False
	if found and not makeglossary:
		print("\nWARNING: You have included the glossary Latex package but in the run.py script this step is not activated.\n")
		allok = False
	return allok


## APPLICATION ##

class App:
	def __init__(self, b, o, v=False):
		self.binary = b
		self.options = o
		self.verbose = v

	def run(self, settings, errmsg):
		""" Run the command for the given settings.
			Required settings:
				- basename
				- cleanfiles
		
			:returns: Return code
		"""
		returncode = 1
		try:
			cmd = self.options.format(**settings)
			args = shlex.split(cmd)
			print("Running: "+self.binary+" "+" ".join(args))
			if not dry:
				returncode = check_call([self.binary] + args)
		except CalledProcessError as err:
			print(sys.argv[0].split("/")[-1] + ": "+errmsg+" (exitcode "+str(err.returncode)+")", file=sys.stderr)
		return returncode

## COMMAND LINE INTERFACE ##

class Usage(Exception):
	def __init__(self, msg):
		self.msg = msg

def main(argv=None):
	global verbose
	global dry

	parser = argparse.ArgumentParser(
		    description='''
Naive compilation script for the ADSPhD class. No file dependency checks
are performed. Use TeXnicCenter, Texmaker, latexmk, rubber, SCons or
make for such a feature.''',
		    epilog='''
Settings: Open run.py with a text editor and change values in the settings 
definition
		    ''')
	parser.add_argument('--verbose', '-v', action='count',      help='Verbose output')
	parser.add_argument('--targets', '-T', action='store_true', help='Print available targets')
	parser.add_argument('--dry', '-d',     action='store_true', help='Dry run to see commands without executing them')
	parser.add_argument('target',          nargs='*',           help='Targets')

	args = parser.parse_args(argv)

	verbose = args.verbose
	dry = args.dry

	if args.targets:
		targets()
		return

	initapplications()
	
	if len(args.target) == 0:
		print("No targets given, using default target: compile")
		compile()

	for target in args.target:
		print("Target: "+target)
		if target in knowntargets:
			knowntargets[target]()
		else:
			print("Unknown target")
	


if __name__ == "__main__":
	sys.exit(main())


